HYPE: Massive Hypergraph Partitioning with Neighborhood Expansion

Many important real-world applications-such as social networks or distributed data bases-can be modeled as hypergraphs. In such a model, vertices represent entities-such as users or data records-whereas hyperedges model a group membership of the vertices-such as the authorship in a specific topic or the membership of a data record in a specific replicated shard. To optimize such applications, we need an efficient and effective solution to the NP-hard balanced k-way hypergraph partitioning problem. However, existing hypergraph partitioners that scale to very large graphs do not effectively exploit the hypergraph structure when performing the partitioning decisions. We propose HYPE, a hypergraph partitionier that exploits the neighborhood relations between vertices in the hypergraph using an efficient implementation of neighborhood expansion. HYPE improves partitioning quality by up to 95% and reduces runtime by up to 39% compared to streaming partitioning.

==> plots/datafiles/k-1-cut-script.py <==
import numpy as np

def get_matrix(path):
    f = open(path , 'r')
    bla = f.readlines()
    bla = bla[1:]
    bla = [row.split() for row in bla]
    bla =[[int(s) for s in sublist] for sublist in bla]
    return bla

def fix_matrices(m):
    counter = 2
    for i in range(0, len(m)):
        m[i,0] = counter
        counter = counter * 2

def write_matrix(m, name):
    with open(name + "_k-1.data",'wb') as f:
        for line in m:
            np.savetxt(f, m, fmt='%i', delimiter="\t")
            break #lol weis nicht wie das anderst funktioniert

so_cut = get_matrix("so_cut.data")
so_soed = get_matrix("so_soed.data")
so_k_1 = np.subtract(so_soed, so_cut)
fix_matrices(so_k_1)
write_matrix(so_k_1, "so")

ml_cut = get_matrix("ml_cut.data")
ml_soed = get_matrix("ml_soed.data")
ml_k_1 = np.subtract(ml_soed, ml_cut)
fix_matrices(ml_k_1)
write_matrix(ml_k_1, "ml")

reddit_cut = get_matrix("reddit_cut.data")
reddit_soed = get_matrix("reddit_soed.data")
reddit_k_1 = np.subtract(reddit_soed, reddit_cut)
fix_matrices(reddit_k_1)
write_matrix(reddit_k_1, "reddit")

github_cut = get_matrix("github_cut.data")
github_cut = github_cut[:-1] #i dont know what this bullshit is...
github_soed = get_matrix("github_soed.data")
github_k_1 = np.subtract(github_soed, github_cut)
fix_matrices(github_k_1)
write_matrix(github_k_1, "github")





==> plots/gnuplot/generate_plots.sh <==
gnuplot so.plot
gnuplot reddit.plot
gnuplot github.plot
gnuplot ml.plot


==> plots/gnuplot/old/generate_plots.sh <==
gnuplot 1M_Distribution.plot
gnuplot 1M_Edgecut.plot
gnuplot 1M_Runtime.plot
gnuplot 1M_SumOfExternal.plot
gnuplot 1M_Balancing.plot

gnuplot 20M_Distribution.plot
gnuplot 20M_Edgecut.plot
gnuplot 20M_Runtime.plot
gnuplot 20M_SumOfExternal.plot
gnuplot 20M_Balancing.plot

gnuplot Amazon_Distribution.plot
gnuplot Amazon_Edgecut.plot
gnuplot Amazon_Runtime.plot
gnuplot Amazon_SumOfExternal.plot
gnuplot Amazon_Balancing.plot

gnuplot Book_Distribution.plot
gnuplot Book_Edgecut.plot
gnuplot Book_Runtime.plot
gnuplot Book_SumOfExternal.plot
gnuplot Book_Balancing.plot



==> plots/plot.sh <==
cd gnuplot
./generate_plots.sh

